Decoupling P-NARX models using filtered CPD

Nonlinear Auto-Regressive eXogenous input (NARX) models are a popular class of nonlinear dynamical models. Often a polynomial basis expansion is used to describe the internal multivariate nonlinear mapping (P-NARX). Resorting to fixed basis functions is convenient since it results in a closed form solution of the estimation problem. The drawback, however, is that the predefined basis does not necessarily lead to a sparse representation of the relationship, typically resulting in very large numbers of parameters. So-called decoupling techniques were specifically designed to reduce large multivariate functions. It was found that, often, a more efficient parameterisation can be retrieved by rotating towards a new basis. Characteristic to the decoupled structure is that, expressed in the new basis, the relationship is structured such that only single-input single-output nonlinear functions are required. Classical decoupling techniques are unfit to deal with the case of single-output NARX models. In this work, this limitation is overcome by adopting the filtered CPD decoupling method of Decuyper et al. (2021b). The approach is illustrated on data from the Sliverbox benchmark: measurement data from an electronic circuit implementation of a forced Duffing oscillator.

==> Figures/Filter_LR.m <==
clear
close all
N = 100;
z = randn(N,1);
g = z.^3;
gN = g+0.001*rms(g)*randn(N,1);



% Construct 3P filter

[~,sortI] = sort(z);

S = zeros(N,N); % sorting matrix

for s=1:N
    S(s,sortI(s)) = 1;
end

Sz = S*z;
Dz3 = zeros(N,N);

% f'(x2)
for d=2:N-1
    P = 2; % center point
    lCoeff = fLagrangePoly1D(Sz(d-1:d+1),P);
    
    Dz3(d,d-1) = lCoeff(1) ;
    Dz3(d,d) = lCoeff(2);
    Dz3(d,d+1) = lCoeff(3) ;
    
end

% Boundary points
boundaryCoeff = fLagrangePoly1D(Sz(1:3),1);
Dz3(1,1) = boundaryCoeff(1);
Dz3(1,2) = boundaryCoeff(2);
Dz3(1,3) = boundaryCoeff(3);

boundaryCoeff = fLagrangePoly1D(Sz(end-2:end),3);
Dz3(end,end-2) = boundaryCoeff(1);
Dz3(end,end-1) = boundaryCoeff(2);
Dz3(end,end) = boundaryCoeff(3);

F3 = S.'*Dz3*S;


% Left derivative %

DzL = zeros(N,N);

% f'(x2)
for d=1:N-2
    P = 1; % compute the derivative in the center point
    lCoeff = fLagrangePoly1D(Sz(d:d+2),P); % compute the coefficients of
    % the first derivative of the Lagrange polynomial passing through all points.
    % Results in a finite difference approximation for non-equidistant spacing.
    
    DzL(d,d) = lCoeff(1) ;
    DzL(d,d+1) = lCoeff(2);
    DzL(d,d+2) = lCoeff(3);
    
end

% Boundary points
boundaryCoeff = fLagrangePoly1D(Sz(end-2:end),2);
DzL(end-1,end-2) = boundaryCoeff(1);
DzL(end-1,end-1) = boundaryCoeff(2);
DzL(end-1,end) = boundaryCoeff(3);

boundaryCoeff = fLagrangePoly1D(Sz(end-2:end),3);
DzL(end,end-2) = boundaryCoeff(1);
DzL(end,end-1) = boundaryCoeff(2);
DzL(end,end) = boundaryCoeff(3);


FL = S.'*DzL*S;

% Right derivative filter %

DzR = zeros(N,N);

% f'(x2)
for d=3:N
    P = 3; % compute the derivative in the center point
    lCoeff = fLagrangePoly1D(Sz(d-2:d),P); % compute the coefficients of
    % the first derivative of the Lagrange polynomial passing through all points.
    % Results in a finite difference approximation for non-equidistant spacing.
    
    DzR(d,d-2) = lCoeff(1) ;
    DzR(d,d-1) = lCoeff(2);
    DzR(d,d) = lCoeff(3);
    
end

% Boundary points
boundaryCoeff = fLagrangePoly1D(Sz(1:3),2);
DzR(2,1) = boundaryCoeff(1);
DzR(2,2) = boundaryCoeff(2);
DzR(2,3) = boundaryCoeff(3);

boundaryCoeff = fLagrangePoly1D(Sz(1:3),1);
DzR(1,1) = boundaryCoeff(1);
DzR(1,2) = boundaryCoeff(2);
DzR(1,3) = boundaryCoeff(3);

FR = S.'*DzR*S;


gNC = F3*gN;
gNL = FL*gN;
gNR = FR*gN;

figure
%plot(Sz,S*g,'k.'), hold on,
plot(Sz,S*gN,'k.'), hold on,
plot(Sz,S*gNL,'b.'), hold on,
plot(Sz,S*gNR,'r.'), hold on,
xlabel('$z$','interpreter','latex')
ylabel('$g$','interpreter','latex')
fsetFigure

figure
plot(Sz,S*g,'k.'), hold on,
plot(Sz,S*FL*g,'b.'), hold on,
plot(Sz,S*FR*g,'r.'), hold on,
xlabel('$z$','interpreter','latex')
ylabel('$g$','interpreter','latex')
%plot(Sz,S*gNC,'m*')
fsetFigure

%% Compute example

P = 3; % right point
lCoeff = fLagrangePoly1D([1,2.5,3.3],P);

Left = lCoeff'*[2;1.5;3]

P = 1; % left point
lCoeff = fLagrangePoly1D([3.3,5,5.7],P);

Right = lCoeff'*[3;4;3.5]













